Stochastic Distributed Optimization for Machine Learning from Decentralized Features

Distributed machine learning has been widely studied in the literature to scale up machine learning model training in the presence of an ever-increasing amount of data. We study distributed machine learning from another perspective, where the information about the training same samples are inherently decentralized and located on different parities. We propose an asynchronous stochastic gradient descent (SGD) algorithm for such a feature distributed machine learning (FDML) problem, to jointly learn from decentralized features, with theoretical convergence guarantees under bounded asynchrony. Our algorithm does not require sharing the original feature data or even local model parameters between parties, thus preserving a high level of data confidentiality. We implement our algorithm for FDML in a parameter server architecture. We compare our system with fully centralized training (which violates data locality requirements) and training only based on local features, through extensive experiments performed on a large amount of data from a real-world application, involving 5 million samples and $8700$ features in total. Experimental results have demonstrated the effectiveness and efficiency of the proposed FDML system.

==> plot/get_a9a.py <==
import os
import numpy as np
import subprocess

BATCH_SIZE = 100

def get_best_epoch(varin):
	best_epoch = np.argmax(varin[:, 1])
	return best_epoch, varin[best_epoch][1], varin[best_epoch][2]

def load_prepare(path_folder, algorithm):
	assert algorithm in ["lr", "dnn"]
	stat_path = os.path.join(path_folder, algorithm+"_worker_0_metric_by_chkpt")
	test_stat = np.genfromtxt(stat_path, delimiter=',')
	best_epoch, best_auc, best_loss = get_best_epoch(test_stat)
	log_path = path_folder+"_log"
	line = subprocess.check_output(['tail', '-1', log_path])
	tmp = line.split("=")
	time = float(tmp[1])
	train_stat_path = os.path.join(path_folder, algorithm+"_worker_0_train_metric_by_epoch")
	train_stat = np.genfromtxt(train_stat_path, delimiter=',')
	best_train_los = train_stat[int(best_epoch/BATCH_SIZE), 1]
	return [best_train_los, best_loss, best_auc, time]

def to_table(names, stats):
	table = ""
	for i in range(6):
		table = table + names[i]
		table = table + " & "
		for j in range(3):
			table = table + "%.4f" % stats[i][j]
			table = table + " & "
		table = table + str(int(stats[i][3]))
		table = table + "\n"
	return table

	return table
if __name__ == "__main__":
	root_folder = "/Users/yaochen/Working/dpf-dml-python/result/"
	names = ["LR local      ", "LR centralized", "LR FDML       ", "NN local      ", "NN centralized", "NN FDML       "]
	base_path = ["a9a_part0_lr", "a9a_full_lr", "a9a_fdml_lr_0.000001_asyn", "a9a_part0_dnn", "a9a_full_dnn", "a9a_fdml_dnn_0.000001_asyn"]
	alg = ["lr", "lr", "lr", "dnn", "dnn", "dnn"]
	full_path = [root_folder+x for x in base_path]
	stats = []
	for i in range(6):
		stats.append(load_prepare(full_path[i], alg[i]))

	# draw the table
	table = to_table(names, stats)
	


==> plot/plot.py <==
# -*- coding:utf-8 -*-
# Plot template for high quality figure ploting
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as P
from matplotlib.ticker import FormatStrFormatter
from statsmodels.distributions.empirical_distribution import ECDF
import numpy as np 
import os

## Plot font settings
# mtplotlib parameters
fontsize = 28
P.rcParams['font.family'] = 'serif'
P.rcParams['text.usetex'] = True
P.rcParams['font.monospace'] = 'Ubuntu Mono'
P.rcParams['font.size'] = fontsize
P.rcParams['axes.labelsize'] = fontsize
# P.rcParams['axes.labelweight'] = 'bold'
P.rcParams['axes.titlesize'] = fontsize
P.rcParams['xtick.labelsize'] = fontsize
P.rcParams['ytick.labelsize'] = fontsize
P.rcParams['legend.fontsize'] = fontsize
# P.rcParams['figure.titlesize'] = 28

def _get_cdf_samples(val, mre_range):
    """
    Get cdf sample values of val on min:gap:max positions.
    """
    val = ECDF(val)
    val = val(mre_range)
    return val

def plot_cdf_curves(vals, path_figure, line_labels, line_colors, line_styles, line_widths, line_markers, x_label, xlim):
    GAP = 0.001 # precisioin on x-axis
    # preprocess the data to draw
    vals_x = []
    vals_y = []
    for each_val in vals:
        val_x = np.arange(0, np.max(each_val), GAP)
        val_y = _get_cdf_samples(each_val, val_x)
        vals_x.append(val_x)
        vals_y.append(val_y)

    # draw normal curves for the cdf data
    y_label = "CDF"
    plot_plain_curves(vals_x, vals_y, path_figure, line_labels, line_colors, line_styles, line_widths,line_markers, x_label, y_label, xlim)

def plot_box_plot(vals, path_figure, line_labels, line_colors, line_styles, line_widths, x_label, y_label):
    fig = P.figure(figsize=(12,6))
    ax = P.subplot(1,1,1)
    box = P.boxplot(vals, notch=True, patch_artist=True, showfliers=False, labels=line_labels) # Legend isn't working with patch objects.. 
    for patch, color in zip(box['boxes'], line_colors):
        patch.set_facecolor(color)
    # P.xlabel(x_label)
    P.ylabel(y_label)
    P.grid()
    P.savefig(path_figure, bbox_inches='tight')

def plot_plain_curves(vals_x, vals_y, path_figure, line_labels, line_colors, line_styles, line_widths, line_markers, x_label, y_label, xlim, ylim = None):
    # fig = P.figure(figsize=(12,6))
    fig = P.figure(figsize=(6,6))
    ax = P.subplot(1,1,1)
    i = 0
    while i < len(vals_x):
        ax.plot(vals_x[i], vals_y[i], linewidth=line_widths[i], linestyle=line_styles[i],
                color=line_colors[i], label=line_labels[i], marker=line_markers[i])
        i = i + 1
    P.xlabel(x_label)
    P.ylabel(y_label)
    P.grid()
    P.legend(loc='best', numpoints=1, frameon=False)
    ax.set_xlim(xlim)
    ax.yaxis.set_major_formatter(FormatStrFormatter('%.3f'))
    if not ylim==None:
    	ax.set_ylim(ylim)
    # P.xticks([0, 250, 500, 750, 1000, 1250, 1500, 1750, 2000], [0, 0.25, 0.5, 0.75, 1, 1.25, 1.5, 1.75, 2])
    # P.yticks([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1], [0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1])

    P.savefig(path_figure, bbox_inches='tight')
    # P.show()


def plot_plain_curves_y_log(vals_x, vals_y, path_figure, line_labels, line_colors, line_styles, line_widths, line_markers, x_label, y_label, xlim):
    # convert the 
    fig = P.figure(figsize=(12,6))
    ax = P.subplot(1,1,1)
    i = 0
    while i < len(vals_x):
        ax.plot(vals_x[i], vals_y[i], linewidth=line_widths[i], linestyle=line_styles[i],
                color=line_colors[i], marker=line_markers[i], label=line_labels[i])
        i = i + 1
    P.xlabel(x_label)
    P.ylabel(y_label)
    P.grid()
    P.legend(loc='best', numpoints=1, frameon=False)
    ax.set_xlim(xlim)
    ax.set_yscale('log')
    # P.xticks([0, 250, 500, 750, 1000, 1250, 1500, 1750, 2000], [0, 0.25, 0.5, 0.75, 1, 1.25, 1.5, 1.75, 2])
    # P.yticks([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1], [0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1])

    P.savefig(path_figure, bbox_inches='tight')

def plot_plain_curves_x_log(vals_x, vals_y, path_figure, line_labels, line_colors, line_styles, line_widths, line_markers, x_label, y_label, xlim):
    # convert the 
    fig = P.figure(figsize=(12,6))
    ax = P.subplot(1,1,1)
    i = 0
    while i < len(vals_x):
        ax.plot(vals_x[i], vals_y[i], linewidth=line_widths[i], linestyle=line_styles[i],
                color=line_colors[i], marker=line_markers[i], label=line_labels[i])
        i = i + 1
    P.xlabel(x_label)
    P.ylabel(y_label)
    P.grid()
    P.legend(loc='best', numpoints=1, frameon=False)
    ax.set_xlim(xlim)
    ax.set_xscale('log')
    # P.xticks([0, 250, 500, 750, 1000, 1250, 1500, 1750, 2000], [0, 0.25, 0.5, 0.75, 1, 1.25, 1.5, 1.75, 2])
    # P.yticks([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1], [0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1])

    P.savefig(path_figure, bbox_inches='tight')

## Possible color
#  Alias	Color
# 'b'	blue
# 'g'	green
# 'r'	red
# 'c'	cyan
# 'm'	magenta
# 'y'	yellow
# 'k'	black
# 'w'	white

## Makers 
# https://matplotlib.org/api/markers_api.html



==> plot/plot_a9a_dp_seperate.py <==
from plot import *
import os
import numpy as np

def load_prepare(algorithm, data_folder, x_val):
	assert algorithm in ["lr", "dnn"]
	y_val = []
	for x in x_val:
		if x < 1:
			base_folder = "a9a_fdml_" + algorithm + "_" + str(x)
		else:
			base_folder =  "a9a_fdml_" + algorithm + "_" + str(int(x))
		base_path = algorithm+"_worker_0_metric_by_chkpt"
		current_path = os.path.join(data_folder, base_folder, base_path)
		train_stat = np.genfromtxt(current_path, delimiter=',')
		best_epoch, best_auc, best_loss = get_best_epoch(train_stat)
		y_val.append(best_auc)
	return y_val

def get_best_epoch(varin):
	best_epoch = np.argmax(varin[:, 1])
	return best_epoch, varin[best_epoch][1], varin[best_epoch][2]

if __name__ == "__main__":
	# graph configurations
	x_label = "Noise Level"
	y_label = "AUC"
	xlim = None
	data_folder = "/Users/yaochen/Working/dpf-dml-python/result"

	# x_vals = [np.array([0.001, 0.01, 0.1, 1, 10, 100]) for i in range(6)]
	x_vals = [np.array([0.1, 0.3, 1, 3, 10, 30]) for i in range(6)]
	x_length = len(x_vals[0])
	y_vals = []

	## prepare the data
	idx = 0
	y_vals.append(load_prepare("lr", data_folder, x_vals[idx]))

	idx = idx + 1
	base_folder = "a9a_part0_lr"
	base_path = "lr_worker_0_metric_by_chkpt"
	cur_path = os.path.join(data_folder, base_folder, base_path)
	train_stat = np.genfromtxt(cur_path, delimiter=',')
	best_epoch, best_auc, best_loss = get_best_epoch(train_stat)
	y_vals.append([best_auc for i in range(x_length)])

	idx = idx + 1
	base_folder = "a9a_full_lr"
	base_path = "lr_worker_0_metric_by_chkpt"
	cur_path = os.path.join(data_folder, base_folder, base_path)
	train_stat = np.genfromtxt(cur_path, delimiter=',')
	best_epoch, best_auc, best_loss = get_best_epoch(train_stat)
	y_vals.append([best_auc for i in range(x_length)])	

	idx = idx + 1
	y_vals.append(load_prepare("dnn", data_folder, x_vals[idx]))

	idx = idx + 1
	base_folder = "a9a_part0_lr"
	base_path = "lr_worker_0_metric_by_chkpt"
	cur_path = os.path.join(data_folder, base_folder, base_path)
	train_stat = np.genfromtxt(cur_path, delimiter=',')
	best_epoch, best_auc, best_loss = get_best_epoch(train_stat)
	y_vals.append([best_auc for i in range(x_length)])

	idx = idx + 1
	base_folder = "a9a_full_lr"
	base_path = "lr_worker_0_metric_by_chkpt"
	cur_path = os.path.join(data_folder, base_folder, base_path)
	train_stat = np.genfromtxt(cur_path, delimiter=',')
	best_epoch, best_auc, best_loss = get_best_epoch(train_stat)
	y_vals.append([best_auc for i in range(x_length)])	

	## plot it
	x_vals = [ ["0.1", "0.3", "1", "3", "10", "30"] for i in range(3)]
	# for lr
	y = [y_vals[i] for i in range(0,3)]
	line_names = ["LR FDML", "LR local", "LR centralized"]
	line_styles = ["-", "--", "--"]
	line_colors = ["k", "r", "b"]
	line_markers = [None, None, None]
	line_widths = [2,2,2]
	path_figure = "/Users/yaochen/Dropbox/yhu-privacy_conserved_distributed_ML_system/kdd19_camera_ready/figures/a9a_dp_lr.eps"
	plot_plain_curves(x_vals, y, path_figure, line_names, line_colors, line_styles, line_widths, line_markers, x_label, y_label, xlim)


	# for dnn
	y = [y_vals[i] for i in range(3,6)]
	line_names = ["NN FDML", "NN local", "NN centralized"]
	line_styles = ["-", "--", "--"]
	line_colors = ["k", "r", "b"]
	line_markers = [None, None, None]
	line_widths = [2,2,2]
	path_figure = "/Users/yaochen/Dropbox/yhu-privacy_conserved_distributed_ML_system/kdd19_camera_ready/figures/a9a_dp_dnn.eps"
	plot_plain_curves(x_vals, y, path_figure, line_names, line_colors, line_styles, line_widths, line_markers, x_label, y_label, xlim)


==> plot/plot_a9a_dp_together.py <==
from plot import *
import os
import numpy as np

def load_prepare(algorithm, data_folder, x_val):
	assert algorithm in ["lr", "dnn"]
	y_val = []
	for x in x_val:
		if x < 1:
			base_folder = "a9a_fdml_" + algorithm + "_" + str(x)
		else:
			base_folder =  "a9a_fdml_" + algorithm + "_" + str(int(x))
		base_path = algorithm+"_worker_0_metric_by_chkpt"
		current_path = os.path.join(data_folder, base_folder, base_path)
		train_stat = np.genfromtxt(current_path, delimiter=',')
		best_epoch, best_auc, best_loss = get_best_epoch(train_stat)
		y_val.append(best_auc)
	return y_val

def get_best_epoch(varin):
	best_epoch = np.argmax(varin[:, 1])
	return best_epoch, varin[best_epoch][1], varin[best_epoch][2]

if __name__ == "__main__":
	# graph configurations
	data_folder = "/Users/yaochen/Working/dpf-dml-python/result"
	line_names = ["LR FDML", "LR local", "LR centralized", "NN FDML", "NN local", "NN centralized"]
	line_styles = ["-", "--", "-.", "-", "--", "-."]
	line_colors = ["b", "b", "b", "r", "r", "r"]
	line_markers = ["x", "x", "x", "+", "+", "+"]
	line_widths = [2,2,2,2,2,2]
	x_label = "Noise Level"
	y_label = "AUC"
	xlim = None
	path_figure = "/Users/yaochen/Dropbox/yhu-privacy_conserved_distributed_ML_system/kdd19_camera_ready/figures/a9a_dp.eps"

	x_vals = [np.array([0.001, 0.01, 0.1, 1, 10, 100]) for i in range(6)]
	x_length = len(x_vals[0])
	y_vals = []

	## prepare the data
	idx = 0
	y_vals.append(load_prepare("lr", data_folder, x_vals[idx]))

	idx = idx + 1
	base_folder = "a9a_part0_lr"
	base_path = "lr_worker_0_metric_by_chkpt"
	cur_path = os.path.join(data_folder, base_folder, base_path)
	train_stat = np.genfromtxt(cur_path, delimiter=',')
	best_epoch, best_auc, best_loss = get_best_epoch(train_stat)
	y_vals.append([best_auc for i in range(x_length)])

	idx = idx + 1
	base_folder = "a9a_full_lr"
	base_path = "lr_worker_0_metric_by_chkpt"
	cur_path = os.path.join(data_folder, base_folder, base_path)
	train_stat = np.genfromtxt(cur_path, delimiter=',')
	best_epoch, best_auc, best_loss = get_best_epoch(train_stat)
	y_vals.append([best_auc for i in range(x_length)])	

	idx = idx + 1
	y_vals.append(load_prepare("dnn", data_folder, x_vals[idx]))

	idx = idx + 1
	base_folder = "a9a_part0_lr"
	base_path = "lr_worker_0_metric_by_chkpt"
	cur_path = os.path.join(data_folder, base_folder, base_path)
	train_stat = np.genfromtxt(cur_path, delimiter=',')
	best_epoch, best_auc, best_loss = get_best_epoch(train_stat)
	y_vals.append([best_auc for i in range(x_length)])

	idx = idx + 1
	base_folder = "a9a_full_lr"
	base_path = "lr_worker_0_metric_by_chkpt"
	cur_path = os.path.join(data_folder, base_folder, base_path)
	train_stat = np.genfromtxt(cur_path, delimiter=',')
	best_epoch, best_auc, best_loss = get_best_epoch(train_stat)
	y_vals.append([best_auc for i in range(x_length)])	

	## plot it
	x_vals = [[str(x) for x in each_x] for each_x in x_vals]
	plot_plain_curves(x_vals, y_vals, path_figure, line_names, line_colors, line_styles, line_widths, line_markers, x_label, y_label, xlim)



==> plot/plot_myapp_exp.py <==
# -*- coding:utf-8 -*-
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as P
from matplotlib.ticker import FormatStrFormatter
# from statsmodels.distributions.empirical_distribution import ECDF
import numpy as np 
import os

## Plot font settings
# mtplotlib parameters
# P.rc('text', usetex=True)
# P.rc('font', family='serif')
P.rcParams['text.usetex'] = True
P.rcParams['font.family'] = 'serif'
# P.rcParams['font.serif'] = 'Ubuntu'
P.rcParams['font.monospace'] = 'Ubuntu Mono'
P.rcParams['font.size'] = 28
P.rcParams['axes.labelsize'] = 28
# P.rcParams['axes.labelweight'] = 'bold'
P.rcParams['axes.titlesize'] = 28
P.rcParams['xtick.labelsize'] = 28
P.rcParams['ytick.labelsize'] = 28
P.rcParams['legend.fontsize'] = 28
# P.rcParams['figure.titlesize'] = 28

# def get_cdf_samples(val, min, max, gap):
#     """
#     Get cdf sample values of val on min:gap:max positions.
#     """
#     val = ECDF(val)
#     mre_range = np.arange(min, max, gap)
#     val = val(mre_range)
#     return val

def plot_box_plot(vals, path_figure, line_labels, line_colors, line_styles, line_widths, x_label, y_label):
    fig = P.figure(figsize=(12,6))
    ax = P.subplot(1,1,1)
    box = P.boxplot(vals, notch=True, patch_artist=True, showfliers=False, labels=line_labels) # Legend isn't working with patch objects.. 
    for patch, color in zip(box['boxes'], line_colors):
        patch.set_facecolor(color)
    # P.xlabel(x_label)
    P.ylabel(y_label)
    # P.grid()
    P.savefig(path_figure, bbox_inches='tight')

# def plot_cdf_curves(vals, path_figure, line_labels, line_colors, line_styles, line_widths, x_label, xlim):
#     # preprocess the data to draw
#     vals_x = []
#     vals_y = []
#     for each_val in vals:
#         val_x = np.arange(0, np.max(each_val), 0.001)
#         val_y = get_cdf_samples(each_val, 0, np.max(each_val), 0.001)
#         vals_x.append(val_x)
#         vals_y.append(val_y)

#     # draw normal curves for the cdf data
#     y_label = "CDF"
#     plot_plain_curves(vals_x, vals_y, path_figure, line_labels, line_colors, line_styles, line_widths, x_label, y_label, xlim)


def plot_plain_curves(vals_x, vals_y, path_figure, line_labels, line_colors, line_styles, line_widths, x_label, y_label, xlim, ylim = None):
    # convert the 
    # fig = P.figure(figsize=(12,6))
    fig = P.figure(figsize=(6,6))
    ax = P.subplot(1,1,1)
    i = 0
    while i < len(vals_x):
        ax.plot(vals_x[i], vals_y[i], linewidth=line_widths[i], linestyle=line_styles[i],
                color=line_colors[i], label=line_labels[i])
        i = i + 1
    P.xlabel(x_label)
    P.ylabel(y_label)
    # P.grid()
    P.legend(loc='best', numpoints=1, frameon=False)
    ax.set_xlim(xlim)
    ax.yaxis.set_major_formatter(FormatStrFormatter('%.3f'))
    if not ylim==None:
    	ax.set_ylim(ylim)
    # P.xticks([0, 250, 500, 750, 1000, 1250, 1500, 1750, 2000], [0, 0.25, 0.5, 0.75, 1, 1.25, 1.5, 1.75, 2])
    # P.yticks([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1], [0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1])

    P.savefig(path_figure, bbox_inches='tight')
    # P.show()


def plot_plain_curves_y_log(vals_x, vals_y, path_figure, line_labels, line_colors, line_styles, line_widths, x_label, y_label, xlim):
    # convert the 
    fig = P.figure(figsize=(12,6))
    ax = P.subplot(1,1,1)
    i = 0
    while i < len(vals_x):
        ax.plot(vals_x[i], vals_y[i], linewidth=line_widths[i], linestyle=line_styles[i],
                color=line_colors[i], label=line_labels[i])
        i = i + 1
    P.xlabel(x_label)
    P.ylabel(y_label)
    # P.grid()
    P.legend(loc='best', numpoints=1, frameon=False)
    ax.set_xlim(xlim)
    ax.set_yscale('log')
    # P.xticks([0, 250, 500, 750, 1000, 1250, 1500, 1750, 2000], [0, 0.25, 0.5, 0.75, 1, 1.25, 1.5, 1.75, 2])
    # P.yticks([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1], [0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1])

    P.savefig(path_figure, bbox_inches='tight')

def plot_plain_curves_x_log(vals_x, vals_y, path_figure, line_labels, line_colors, line_styles, line_widths, x_label, y_label, xlim):
    # convert the 
    fig = P.figure(figsize=(12,6))
    ax = P.subplot(1,1,1)
    i = 0
    while i < len(vals_x):
        ax.plot(vals_x[i], vals_y[i], linewidth=line_widths[i], linestyle=line_styles[i],
                color=line_colors[i], label=line_labels[i])
        i = i + 1
    P.xlabel(x_label)
    P.ylabel(y_label)
    # P.grid()
    P.legend(loc='best', numpoints=1, frameon=False)
    ax.set_xlim(xlim)
    ax.set_xscale('log')
    # P.xticks([0, 250, 500, 750, 1000, 1250, 1500, 1750, 2000], [0, 0.25, 0.5, 0.75, 1, 1.25, 1.5, 1.75, 2])
    # P.yticks([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1], [0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1])

    P.savefig(path_figure, bbox_inches='tight')


def load_all_result(names, path_home):
	data = {}
	for test in names:
		algorithm, num_workers = _parse_test_name(test)
		path_folder = os.path.join(path_home, test)
		data[test] = test_data_manager(path_folder, algorithm, num_workers)
	return data
def _parse_test_name(name):
	fields = name.split("_")
	if fields[0] == "central":
		num_workers = 1
		algorithm = fields[-1]
	elif fields[0] == "test" : 
		num_workers = 3
		algorithm = fields[2]
	else:
		print("Unsupported names of " + name + ".")
		raise NameError
	return algorithm, num_workers

class test_data_manager:
	def __init__(self, path_folder, algorithm, num_workers):
		self.algorithm = algorithm
		self.path_home = path_folder
		self.meta = {}
		self.stat_detail = {}
		self.stat_epoch = {}
		self.stat_epoch_time = {}
		self.stat_epoch_test = {}
		self.stat_epoch_auc = {}
		self.stat_detail_name = ['result_index', 'test_auc', 'test_loss', 'timer_aggregate_chkpt'] 
		self.stat_epoch_names = ['epoch', 'cost']
		for i in range(num_workers):
			self._load_data_a_worker(i)

	def _load_data_a_worker(self, worker_id):
		# get the path by default rules
		path_prefix = os.path.join(self.path_home, self.algorithm+"_worker_"+str(worker_id)+"_")
		
		meta_path = path_prefix + "meta"
		self._load_meta(worker_id, meta_path)

		stat_epoch_path = path_prefix + "train_metric_by_epoch"
		self._load_stat_epoch(worker_id, stat_epoch_path)

		stat_detail_path = path_prefix + "metric_by_chkpt"
		self._load_stat_detail(worker_id, stat_detail_path)

		self._gen_per_batch_test_info(worker_id, display_per_epoch = 10)

		self._gen_per_batch_time(worker_id, display_per_epoch = 10)

		self._gen_per_batch_auc(worker_id, display_per_epoch = 10)

	def _gen_per_batch_auc(self, worker_id, display_per_epoch = 10):
		num_display, _ = self.stat_detail[str(worker_id)].shape
		sample_index = np.arange(display_per_epoch-1, num_display, display_per_epoch)
		self.stat_epoch_auc[str(worker_id)] = self.stat_detail[str(worker_id)][sample_index, 1]

	def _gen_per_batch_test_info(self, worker_id, display_per_epoch = 10):
		num_display, _ = self.stat_detail[str(worker_id)].shape
		sample_index = np.arange(display_per_epoch-1, num_display, display_per_epoch)
		self.stat_epoch_test[str(worker_id)] = self.stat_detail[str(worker_id)][sample_index, 2]
	def _gen_per_batch_time(self, worker_id, display_per_epoch = 10):
		num_display, _ = self.stat_detail[str(worker_id)].shape
		sample_index = np.arange(display_per_epoch-1, num_display, display_per_epoch)
		tmp = np.zeros(num_display)
		tmp[0] = self.stat_detail[str(worker_id)][0, 3]
		for i in range(num_display - 1):
			tmp[i+1] = tmp[i] + self.stat_detail[str(worker_id)][i+1, 3]
		self.stat_epoch_time[str(worker_id)] = tmp[sample_index]

	def _load_stat_epoch(self, worker_id, path):
		# [epoch, avg_cost]
		self.stat_epoch[str(worker_id)] = np.genfromtxt(path, delimiter=',')

	def _load_stat_detail(self, worker_id, path):
		# [result_index, test_auc, test_loss, timer_aggregate_chkpt]
		self.stat_detail[str(worker_id)] = np.genfromtxt(path, delimiter=',')

	def _load_meta(self, worker_id, path):
		with open(path, 'r') as fin:
			content = fin.read()
			items = content.split(' ')
			self.meta[str(worker_id)] = {}
			self.meta[str(worker_id)]['worker_id'] = int(items[0])
			self.meta[str(worker_id)]['num_samples'] = int(items[1])
			self.meta[str(worker_id)]['num_train'] = int(items[2])
			self.meta[str(worker_id)]['epochs'] = int(items[3])
			self.meta[str(worker_id)]['batch_size'] = int(items[4])
			self.meta[str(worker_id)]['feature_size'] = int(items[5])
			self.meta[str(worker_id)]['algorithm'] = items[6]

	

if __name__ == "__main__":
	RESULTS_FOLDER = "../result/"
	FIGURE_FOLDER = "../figures/"
	# names = ['central_all_1_dnn','central_all_1_lr','central_test_1_part_0_dnn', 'central_test_1_part_0_lr', 'central_test_3_part_0_dnn', 'central_test_3_part_0_lr', 'test_1_dnn_stale_0', 'test_1_dnn_stale_2', 'test_1_lr_stale_0', 'test_1_lr_stale_2', 'test_3_dnn_stale_0', 'test_3_dnn_stale_2', 'test_3_lr_stale_0', 'test_3_lr_stale_2']
	# names = ['central_all_1_dnn','central_all_1_lr', 'central_test_3_part_0_dnn', 'central_test_3_part_0_lr', 'test_3_dnn_stale_2', 'test_3_lr_stale_2']
	names = ['central_test_3_part_0_lr', 'central_all_1_lr', 'test_3_lr_stale_2', 'central_test_3_part_0_dnn','central_all_1_dnn', 'test_3_dnn_stale_2']
	data = load_all_result(names, RESULTS_FOLDER)

	###############################
	## train loss vs batch count lr
	outname = "lr_train_loss_vs_batch.eps"
	vals_x = [data['central_test_3_part_0_lr'].stat_epoch['0'][:, 0], \
			data['central_all_1_lr'].stat_epoch['0'][:,0], \
			data['test_3_lr_stale_2'].stat_epoch['0'][:,0]]
	vals_y = [data['central_test_3_part_0_lr'].stat_epoch['0'][:, 1], \
			data['central_all_1_lr'].stat_epoch['0'][:,1], \
			data['test_3_lr_stale_2'].stat_epoch['0'][:,1]]
	path_figure = os.path.join(FIGURE_FOLDER, outname)
	line_labels = ['LR local', 'LR centralized', 'LR FDML']
	line_colors = ['firebrick', 'steelblue', 'black']
	line_styles = ['-', '--', '-']
	line_widths = [2, 4, 2]
	x_label = "Epochs"
	y_label = "Objective"
	xlim = [0, 40]
	ylim = [0.10, 0.15]
	plot_plain_curves(vals_x, vals_y, path_figure, line_labels, line_colors, line_styles, line_widths, x_label, y_label, xlim, ylim)

	################################
	## train loss vs batch count dnn
	outname = "dnn_train_loss_vs_batch.eps"
	vals_x = [data['central_test_3_part_0_dnn'].stat_epoch['0'][:, 0], \
			data['central_all_1_dnn'].stat_epoch['0'][:,0], \
			data['test_3_dnn_stale_2'].stat_epoch['0'][:,0]]
	vals_y = [data['central_test_3_part_0_dnn'].stat_epoch['0'][:, 1], \
			data['central_all_1_dnn'].stat_epoch['0'][:,1], \
			data['test_3_dnn_stale_2'].stat_epoch['0'][:,1]]
	path_figure = os.path.join(FIGURE_FOLDER, outname)
	line_labels = ['NN local', 'NN centralized', 'NN FDML']
	line_colors = ['firebrick', 'steelblue', 'black']
	line_styles = ['-', '--', '-']
	line_widths = [2, 4, 2]
	x_label = "Epochs"
	y_label = "Objective"
	xlim = [0, 40]
	plot_plain_curves(vals_x, vals_y, path_figure, line_labels, line_colors, line_styles, line_widths, x_label, y_label, xlim)


	##############################
	## test loss vs batch count lr
	outname = "lr_test_loss_vs_batch.eps"
	vals_x = [data['central_test_3_part_0_lr'].stat_epoch['0'][:, 0], \
			data['central_all_1_lr'].stat_epoch['0'][:,0], \
			data['test_3_lr_stale_2'].stat_epoch['0'][:,0]]
	vals_y = [data['central_test_3_part_0_lr'].stat_epoch_test['0'], \
			data['central_all_1_lr'].stat_epoch_test['0'], \
			data['test_3_lr_stale_2'].stat_epoch_test['0']]
	path_figure = os.path.join(FIGURE_FOLDER, outname)
	line_labels = ['LR local', 'LR centralized', 'LR FDML']
	line_colors = ['firebrick', 'steelblue', 'black']
	line_styles = ['-', '--', '-']
	line_widths = [2, 4, 2]
	x_label = "Epochs"
	y_label = "Log Loss"
	xlim = [0, 40]
	ylim = [0.1180, 0.1230]
	plot_plain_curves(vals_x, vals_y, path_figure, line_labels, line_colors, line_styles, line_widths, x_label, y_label, xlim, ylim)

	###############################
	## test loss vs batch cuunt dnn
	outname = "dnn_test_loss_vs_batch.eps"
	vals_x = [data['central_test_3_part_0_dnn'].stat_epoch['0'][:, 0], \
			data['central_all_1_dnn'].stat_epoch['0'][:,0], \
			data['test_3_dnn_stale_2'].stat_epoch['0'][:,0]]
	vals_y = [data['central_test_3_part_0_dnn'].stat_epoch_test['0'], \
			data['central_all_1_dnn'].stat_epoch_test['0'], \
			data['test_3_dnn_stale_2'].stat_epoch_test['0']]
	path_figure = os.path.join(FIGURE_FOLDER, outname)
	line_labels = ['NN local', 'NN centralized', 'NN FDML']
	line_colors = ['firebrick', 'steelblue', 'black']
	line_styles = ['-', '--', '-']
	line_widths = [2, 4, 2]
	x_label = "Epochs"
	y_label = "Log Loss"
	xlim = [0, 40]
	plot_plain_curves(vals_x, vals_y, path_figure, line_labels, line_colors, line_styles, line_widths, x_label, y_label, xlim)


##############################
	## test auc vs batch count lr
	outname = "lr_test_auc_vs_batch.eps"
	vals_x = [data['central_test_3_part_0_lr'].stat_epoch['0'][:, 0], \
			data['central_all_1_lr'].stat_epoch['0'][:,0], \
			data['test_3_lr_stale_2'].stat_epoch['0'][:,0]]
	vals_y = [data['central_test_3_part_0_lr'].stat_epoch_auc['0'], \
			data['central_all_1_lr'].stat_epoch_auc['0'], \
			data['test_3_lr_stale_2'].stat_epoch_auc['0']]
	path_figure = os.path.join(FIGURE_FOLDER, outname)
	line_labels = ['LR local', 'LR centralized', 'LR FDML']
	line_colors = ['firebrick', 'steelblue', 'black']
	line_styles = ['-', '--', '-']
	line_widths = [2, 4, 2]
	x_label = "Epochs"
	y_label = "AUC"
	xlim = [0, 40]
	# ylim = [0.1180, 0.1230]
	plot_plain_curves(vals_x, vals_y, path_figure, line_labels, line_colors, line_styles, line_widths, x_label, y_label, xlim)

	###############################
	## test auc vs batch cuunt dnn
	outname = "dnn_test_auc_vs_batch.eps"
	vals_x = [data['central_test_3_part_0_dnn'].stat_epoch['0'][:, 0], \
			data['central_all_1_dnn'].stat_epoch['0'][:,0], \
			data['test_3_dnn_stale_2'].stat_epoch['0'][:,0]]
	vals_y = [data['central_test_3_part_0_dnn'].stat_epoch_auc['0'], \
			data['central_all_1_dnn'].stat_epoch_auc['0'], \
			data['test_3_dnn_stale_2'].stat_epoch_auc['0']]
	path_figure = os.path.join(FIGURE_FOLDER, outname)
	line_labels = ['NN local', 'NN centralized', 'NN FDML']
	line_colors = ['firebrick', 'steelblue', 'black']
	line_styles = ['-', '--', '-']
	line_widths = [2, 4, 2]
	x_label = "Epochs"
	y_label = "AUC"
	xlim = [0, 40]
	plot_plain_curves(vals_x, vals_y, path_figure, line_labels, line_colors, line_styles, line_widths, x_label, y_label, xlim)

	########################
	## train loss vs time lr
	epoch_lim = [0, 40]
	outname = "lr_train_loss_vs_time.eps"
	vals_x = [data['central_test_3_part_0_lr'].stat_epoch_time['0'][epoch_lim[0]:epoch_lim[1]] / 60, \
			data['central_all_1_lr'].stat_epoch_time['0'][epoch_lim[0]:epoch_lim[1]] / 60, \
			data['test_3_lr_stale_2'].stat_epoch_time['0'][epoch_lim[0]:epoch_lim[1]] / 60]
	vals_y = [data['central_test_3_part_0_lr'].stat_epoch['0'][epoch_lim[0]:epoch_lim[1], 1], \
			data['central_all_1_lr'].stat_epoch['0'][epoch_lim[0]:epoch_lim[1],1], \
			data['test_3_lr_stale_2'].stat_epoch['0'][epoch_lim[0]:epoch_lim[1],1]]
	path_figure = os.path.join(FIGURE_FOLDER, outname)
	line_labels = ['LR local', 'LR centralized', 'LR FDML']
	line_colors = ['firebrick', 'steelblue', 'black']
	line_styles = ['-', '--', '-']
	line_widths = [2, 4, 2]
	x_label = "Time (min)"
	y_label = "Objective"
	xlim = [0, np.max(vals_x)]
	ylim = [0.100, 0.140]
	plot_plain_curves(vals_x, vals_y, path_figure, line_labels, line_colors, line_styles, line_widths, x_label, y_label, xlim, ylim)
	#########################
	## tarin loss vs time dnn
	epoch_lim = [0, 40]
	outname = "dnn_train_loss_vs_time.eps"
	vals_x = [data['central_test_3_part_0_dnn'].stat_epoch_time['0'][epoch_lim[0]:epoch_lim[1]] / 60, \
			data['central_all_1_dnn'].stat_epoch_time['0'][epoch_lim[0]:epoch_lim[1]] / 60, \
			data['test_3_dnn_stale_2'].stat_epoch_time['0'][epoch_lim[0]:epoch_lim[1]]/ 60]
	vals_y = [data['central_test_3_part_0_dnn'].stat_epoch['0'][epoch_lim[0]:epoch_lim[1], 1], \
			data['central_all_1_dnn'].stat_epoch['0'][epoch_lim[0]:epoch_lim[1],1], \
			data['test_3_dnn_stale_2'].stat_epoch['0'][epoch_lim[0]:epoch_lim[1],1]]
	path_figure = os.path.join(FIGURE_FOLDER, outname)
	line_labels = ['NN local', 'NN centralized', 'NN FDML']
	line_colors = ['firebrick', 'steelblue', 'black']
	line_styles = ['-', '--', '-']
	line_widths = [2, 4, 2]
	x_label = "Time (min)"
	y_label = "Objective"
	xlim = [0, np.max(vals_x)]
	plot_plain_curves(vals_x, vals_y, path_figure, line_labels, line_colors, line_styles, line_widths, x_label, y_label, xlim)

	#########################
	## generate the table data
	table_path_name = "model_stats.csv"
	record_epoch = 10
	# names = ['central_test_3_part_0_lr', 'central_all_1_lr', 'test_3_lr_stale_2', 'central_test_3_part_0_dnn','central_all_1_dnn', 'test_3_dnn_stale_2']
	table_name = ["LR local", "LR centralized", "LR FDML", "NN local", "NN centralized", "NN FDML"] # need to be the same order to the names list
	table_path = os.path.join(RESULTS_FOLDER, table_path_name)
	print table_path
	with open(table_path, 'w') as fout:
		fout.write("Algorithm, Train Obj, Test Logloss, Test AUC, Time(s)\n")
		for i in range(len(names)):
			current = data[names[i]]
			fout.write(table_name[i])
			fout.write(',')
			fout.write("%.4f" % current.stat_epoch['0'][record_epoch, 1])
			fout.write(',')
			fout.write("%.4f" % current.stat_epoch_test['0'][record_epoch])
			fout.write(',')
			fout.write("%.4f" % current.stat_epoch_auc['0'][record_epoch])
			fout.write(',')
			fout.write("%d" % current.stat_epoch_time['0'][record_epoch])
			fout.write('\n')


